Satisficing and Optimal Generalised Planning via Goal Regression (Extended Version)

Generalised planning (GP) refers to the task of synthesising programs that solve families of related planning problems. We introduce a novel, yet simple method for GP: given a set of training problems, for each problem, compute an optimal plan for each goal atom in some order, perform goal regression on the resulting plans, and lift the corresponding outputs to obtain a set of first-order $\textit{Condition} \rightarrow \textit{Actions}$ rules. The rules collectively constitute a generalised plan that can be executed as is or alternatively be used to prune the planning search space. We formalise and prove the conditions under which our method is guaranteed to learn valid generalised plans and state space pruning axioms for search. Experiments demonstrate significant improvements over state-of-the-art (generalised) planners with respect to the 3 metrics of synthesis cost, planning coverage, and solution quality on various classical and numeric planning domains.

==> support/crop_pdfs.sh <==
#!/bin/bash

for file in gp moose; do
    pdfcrop "figures/$file.pdf" "figures/$file.pdf"
done


==> support/format_bib.py <==
#!/usr/bin/env python

import argparse
import os


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("file", help="The file to be sorted")
    args = parser.parse_args()

    file = args.file

    conference_keys_to_hide = [
        "series",
        "publisher",
        "volume",
        "pages",
        "editor",
    ]
    all_to_hide = [
        "url",
        "doi",
    ]

    # sudo apt install bibtool
    os.system(r"bibtool -s --sort.format='{%s($type) %s($key)}' " + f"-i {file} -o {file}")

    with open(file, "r") as f:
        lines = f.readlines()

    content = ""
    i = 0

    def get_line():
        nonlocal i
        line = lines[i].replace("\n", "")
        i += 1
        return line

    def finish_line():
        nonlocal content
        content += line + "\n"
        return

    while True:
        if i >= len(lines):
            break
        line = get_line()
        if line.lower().startswith("@inproceedings"):
            finish_line()
            print(i, line)
            while not line.strip().startswith("}"):
                line = get_line().strip()
                for key in conference_keys_to_hide:
                    if line.startswith(key):
                        line = "_" + line
                        print(line)
                        break
                line = "  " + line
                print(i, line)
                finish_line()
        else:
            finish_line()

    content = content.replace("  }", "}")
    for to_hide in all_to_hide:
        content = content.replace(f" {to_hide}", f" _{to_hide}")

    with open(file, "w") as f:
        f.write(content)


if __name__ == "__main__":
    main()

